Numerical analysis of small-strain elasto-plastic deformation using local Radial Basis Function approximation with Picard iteration

This paper deals with a numerical analysis of plastic deformation under various conditions, utilizing Radial Basis Function (RBF) approximation. The focus is on the elasto-plastic von Mises problem under plane-strain assumption. Elastic deformation is modelled using the Navier-Cauchy equation. In regions where the von Mises stress surpasses the yield stress, corrections are applied locally through a return mapping algorithm. The non-linear deformation problem in the plastic domain is solved using the Picard iteration. The solutions for the Navier-Cauchy equation are computed using the Radial Basis Function-Generated Finite Differences (RBF-FD) meshless method using only scattered nodes in a strong form. Verification of the method is performed through the analysis of an internally pressurized thick-walled cylinder subjected to varying loading conditions. These conditions induce states of elastic expansion, perfectly-plastic yielding, and plastic yielding with linear hardening. The results are benchmarked against analytical solutions and traditional Finite Element Method (FEM) solutions. The paper also showcases the robustness of this approach by solving case of thick-walled cylinder with cut-outs. The results affirm that the RBF-FD method produces results comparable to those obtained through FEM, while offering substantial benefits in managing complex geometries without the necessity for conventional meshing, along with other benefits of meshless methods.

==> figures/keszito.m <==
function [ x_ad,y_ad,kpi ] = keszito( f , dt)
%KESZITO Summary of this function goes here
szam=0;
x_ad=zeros(3000,1);
y_ad=zeros(3000,1);
kpi=zeros(f.pieces,1);
for i=1:f.pieces
    kpi(i)=szam+1; 
    for t=0:dt:abs(f.breaks(1,i)-f.breaks(1,i+1))
        szam=szam+1;
        x_ad(szam,:)=f.coefs(2*i-1,1)*t^3+f.coefs(2*i-1,2)*t^2+f.coefs(2*i-1,3)*t^1+f.coefs(2*i-1,4)*t^0;
        y_ad(szam,:)=f.coefs(2*i,1)*t^3+f.coefs(2*i,2)*t^2+f.coefs(2*i,3)*t^1+f.coefs(2*i,4)*t^0;
    end
    if i==f.pieces && t~=abs(f.breaks(1,i)-f.breaks(1,i+1)) % this part is for the last point (curve length / t is not an integer usually)
        t=abs(f.breaks(1,i)-f.breaks(1,i+1));
        szam=szam+1;
        x_ad(szam,:)=f.coefs(2*i-1,1)*t^3+f.coefs(2*i-1,2)*t^2+f.coefs(2*i-1,3)*t^1+f.coefs(2*i-1,4)*t^0;
        y_ad(szam,:)=f.coefs(2*i,1)*t^3+f.coefs(2*i,2)*t^2+f.coefs(2*i,3)*t^1+f.coefs(2*i,4)*t^0;
    end
end
kpi(i+1)=szam;
x_ad=x_ad(1:szam,1);
y_ad=y_ad(1:szam,1); 
end

==> figures/plot_filll_scheme.m <==
clear;clc;close all;
fontname = 'Times';
set(0,'defaultaxesfontname',fontname);
set(0,'defaulttextfontname',fontname);
%prep spline
x = [0.02, -0.30, -0.2, -0.06133];
y = [0.6, 0.4, 0.3, 0.1307];
f = cscvn([x;y]);
[x_a,y_a] = keszito(f,0.01);
%boundary nodes
i = [5, 17, 31, 50, 85, 105, 123, 140];
queue = [x_a(i),y_a(i)];
n_c = 10;
h = 0.10;
fi = 0:2*pi/n_c:2*pi;
q_s = 1;
iii = {{9},{9},{9},{-1},{-1},{2},{2},{2},{2, 8, 10},{-1},{-1}, {-1}};
f1 = createFig('ps',['m1 1x1 p1'],'scale', 0.4);box on

ha = tight_subplot(2,5,0.0,[0,0.05],0);
processed_nodes=[];
MS = 13;
for iter = 1:10
    axes(ha(iter));
    yticks([])
    xticks([])
    box on
    hold on
        %queue nodes
        plot(queue(:,1),queue(:,2), 'ko','markersize',MS,'MarkerFaceColor',[51/255 80/255 56/255])
        %processed nodes
        if(~isempty(processed_nodes))
            plot(processed_nodes(:,1),processed_nodes(:,2), 'ko','markersize',MS,'MarkerFaceColor',[171/255 171/255 170/255]); end 
        %expanding node
        x_c = h*cos(fi) + queue(q_s,1);
        y_c = h*sin(fi) + queue(q_s,2);
        plot(queue(q_s,1), queue(q_s,2),'ro','MarkerSize',MS,'MarkerFaceColor',[158/255 50/255 63/255])
        plot(x_c, y_c,'o','MarkerSize',MS,'color',[150/255 20/255 20/255]);
        %accepted candidates
        if(iii{iter}{1} ~= -1)
            for j=1:length(iii{iter})
                queue = [queue; x_c(iii{iter}{j}), y_c(iii{iter}{j})];
                plot(queue(end,1),queue(end,2),'o','MarkerSize',MS,'MarkerFaceColor',[51/255 200/255 70/255]);
            end
        end
        %dequeue
        processed_nodes(iter,:) = queue(q_s,:);
        queue(q_s,:) = [];
        %spline
        fnplt(f,'k--',1)
        
    hold off
%     axis([-0.3, 0.1,0, 0.8])
    axis equal; 
    text(min(xlim)+0.015, min(ylim)+0.015, ['Iteration ' num2str(iter)], 'Horiz','left', 'Vert','bottom','fontsize',14)
end
exportgraphics(f1, 'fill_scheme.png','Resolution',150) 

==> figures/tight_subplot.m <==
function [ha, pos] = tight_subplot(Nh, Nw, gap, marg_h, marg_w)

% tight_subplot creates "subplot" axes with adjustable gaps and margins
%
% [ha, pos] = tight_subplot(Nh, Nw, gap, marg_h, marg_w)
%
%   in:  Nh      number of axes in hight (vertical direction)
%        Nw      number of axes in width (horizontaldirection)
%        gap     gaps between the axes in normalized units (0...1)
%                   or [gap_h gap_w] for different gaps in height and width 
%        marg_h  margins in height in normalized units (0...1)
%                   or [lower upper] for different lower and upper margins 
%        marg_w  margins in width in normalized units (0...1)
%                   or [left right] for different left and right margins 
%
%  out:  ha     array of handles of the axes objects
%                   starting from upper left corner, going row-wise as in
%                   subplot
%        pos    positions of the axes objects
%
%  Example: ha = tight_subplot(3,2,[.01 .03],[.1 .01],[.01 .01])
%           for ii = 1:6; axes(ha(ii)); plot(randn(10,ii)); end
%           set(ha(1:4),'XTickLabel',''); set(ha,'YTickLabel','')

% Pekka Kumpulainen 21.5.2012   @tut.fi
% Tampere University of Technology / Automation Science and Engineering


if nargin<3; gap = .02; end
if nargin<4 || isempty(marg_h); marg_h = .05; end
if nargin<5; marg_w = .05; end

if numel(gap)==1; 
    gap = [gap gap];
end
if numel(marg_w)==1; 
    marg_w = [marg_w marg_w];
end
if numel(marg_h)==1; 
    marg_h = [marg_h marg_h];
end

axh = (1-sum(marg_h)-(Nh-1)*gap(1))/Nh; 
axw = (1-sum(marg_w)-(Nw-1)*gap(2))/Nw;

py = 1-marg_h(2)-axh; 

% ha = zeros(Nh*Nw,1);
ii = 0;
for ih = 1:Nh
    px = marg_w(1);
    
    for ix = 1:Nw
        ii = ii+1;
        ha(ii) = axes('Units','normalized', ...
            'Position',[px py axw axh], ...
            'XTickLabel','', ...
            'YTickLabel','');
        px = px+axw+gap(2);
    end
    py = py-axh-gap(1);
end
if nargout > 1
    pos = get(ha,'Position');
end
ha = ha(:);

